Robust bootstrap methods for meta-analyses of diagnostic test accuracy studies

Meta-analysis of diagnostic test accuracy (DTA) commonly relies on the bivariate linear mixed model (BLMM) and the bivariate generalized linear mixed model (BGLMM) to jointly synthesize diagnostic test sensitivity (Se) and specificity (Sp). However, reliance on asymptotic theory and random-effects distributional assumptions may affect finite-sample inference, particularly in small meta-analyses or when the random effects are non-normal. We proposed three bootstrap-based approaches: a nonparametric bootstrap (NPB), a parametric bootstrap (PB), and a bias-corrected parametric bootstrap (BCPB), with the latter two based on a fitted BGLMM. NPB model parameters were estimated using inverse-variance-covariance weighted least squares. Extensive simulations under bivariate normal, Student-t, and Laplace random-effects distributions evaluated finite-sample performance and robustness to departures from normality. Results were qualitatively similar across the three distributions. The bootstrap approaches generally outperformed BLMM in terms of bias, root mean squared error (RMSE), and coverage probability, particularly when diagnostic accuracy is high and the number of studies is small. The BCPB demonstrated the strongest finite-sample performance among the bootstrap approaches, frequently achieving the lowest bias and RMSE for pooled sensitivity and specificity while maintaining coverage probabilities close to the nominal level. The BGLMM also performed well across most settings. The NPB approach generally improved upon the BLMM while providing a flexible alternative without parametric random-effects assumptions. Real-data applications further illustrated the practical utility of the proposed approaches. Overall, the bootstrap methods provide useful alternatives for DTA meta-analysis, particularly when the number of studies is small or random-effects distributional assumptions are uncertain.

==> anc/Appendix.tex <==
\documentclass{article}



\usepackage{arxiv}

\usepackage[utf8]{inputenc} % allow utf-8 input
\usepackage[T1]{fontenc}    % use 8-bit T1 fonts
\usepackage{hyperref}       % hyperlinks
\usepackage{url}            % simple URL typesetting
\usepackage{booktabs}       % professional-quality tables
\usepackage{amsfonts}       % blackboard math symbols
\usepackage{nicefrac}       % compact symbols for 1/2, etc.
\usepackage{microtype}      % microtypography
\usepackage{lipsum}		% Can be removed after putting your text content
\usepackage{graphicx}
\usepackage[super,sort&compress]{natbib}
\usepackage{doi}
\usepackage{amsmath,amssymb,mathtools}
%\usepackage{biblatex}
\setlength{\parskip}{0pt}
\setlength{\parindent}{15pt}

\usepackage{booktabs}
\usepackage{threeparttable}
\usepackage{tabularx}
\usepackage{array}
\usepackage{longtable}

\title{Ancillary files to the article titled ``Robust bootstrap methods for meta-analyses of diagnostic test accuracy studies"}

%\date{September 9, 1985}	% Here you can change the date presented in the paper title
%\date{} 					% Or removing it

\author{ 
	\href{https://orcid.org/0000-0002-0171-588X}{\includegraphics[scale=0.06]{orcid.pdf}\hspace{1mm}Diribsa T. Bedada} \\
	Department of Statistics and Actuarial Science\\
	University of Waterloo\\
	Waterloo, Ontario, Canada \\
\And
Olana A. Dabi \\
	Department of Statistics and Actuarial Science\\
	University of Waterloo\\
	Waterloo, Ontario, Canada \\
\And
Isaac Fordjour \\
	Department of Statistics and Actuarial Science\\
	University of Waterloo\\
	Waterloo, Ontario, Canada \\
\And
\href{https://orcid.org/0000-0002-3154-3855}{\includegraphics[scale=0.06]{orcid.pdf}\hspace{1mm}Zelalem F. Negeri}\thanks{Corresponding author: Zelalem F. Negeri, Ph.D., Department of Statistics and Actuarial Science; University of Waterloo, M3 4116; Waterloo, Ontario, Canada N2L 3G1; Tel +1 519 888 4567, ext 4118; Email: znegeri@uwaterloo.ca.} \\
	Department of Statistics and Actuarial Science\\
	University of Waterloo\\
	Waterloo, Ontario, Canada
}

% Uncomment to remove the date
%\date{}

% Uncomment to override  the `A preprint' in the header
%\renewcommand{\headeright}{Technical Report}
%\renewcommand{\undertitle}{Technical Report}
\renewcommand{\shorttitle}{Bootstrap methods for meta-analysis of DTAs}

%%% Add PDF metadata to help others organize their library
%%% Once the PDF is generated, you can check the metadata with
%%% $ pdfinfo template.pdf

\begin{document}
\maketitle


\newpage


\begin{appendix}
%Tables
\section{List of Datasets}\label{appendixA}

%\renewcommand{\thetable}{7}
\begin{table}[h!]
\centering
\caption{ An individual studies in the meta-analysis of transesophageal echocardiography from van Zaane \textit{et al.} (2008). TP, true positives; FP, false positives; FN, false negatives; TN, true negatives.}
\label{T.1}
 %\vspace{10pt} % Add vertical space between the caption and the table
\begin{tabular}{lccccc}
\toprule
\textbf{Author} & \textbf{TP} & \textbf{FP} & \textbf{FN} & \textbf{TN}   \\
\midrule
Sylivris      & 3 & 0 & 25 & 72   \\
Davila-Roman  & 3 & 0 & 19 & 66   \\
Royse         & 4 & 0 & 10 & 56   \\
Konstadt'1    & 0 & 0 & 6  & 8     \\
Konstadt'2    & 4 & 1 & 10 & 66    \\
Wilson        & 5 & 1 & 11 & 49   \\
\bottomrule
\end{tabular}
\end{table}


%\renewcommand{\thetable}{8}
\begin{longtable}{@{}clccccc@{}}
\caption{ The EUS dataset of Mocellin and Pasquali (2015).}
\label{T.2}\\
\toprule
\textbf{Author} & \textbf{Year} & \textbf{TP} & \textbf{FP} & \textbf{FN} & \textbf{TN} \\
\midrule
\endfirsthead

\multicolumn{7}{c}%
{\tablename\ \thetable\ -- Continued from previous page} \\
\toprule
 \textbf{Author} & \textbf{Year} & \textbf{TP} & \textbf{FP} & \textbf{FN} & \textbf{TN} \\
\midrule
\endhead

\midrule
\multicolumn{7}{r@{}}{Continued on next page} \\
\endfoot
\bottomrule
\endlastfoot
 Ahn          & 2009  & 63  & 5  & 2  & 1   \\
 Akahoshi     & 1998  & 36  & 5  & 4  & 1   \\
 Ang          & 2006  & 20  & 12 & 6  & 19  \\
 Arocena      & 2006  & 4   & 3  & 2  & 8   \\
 Barbour      & 2007  & 85  & 25 & 27 & 69  \\
 Bentrem      & 2007  & 71  & 27 & 37 & 83  \\
 Bhandari     & 2004  & 27  & 6  & 1  & 14  \\
 Blackshaw    & 2008  & 9   & 4  & 1  & 30  \\
 Bohle        & 2011  & 18  & 9  & 5  & 30  \\
 Botet        & 1991  & 10  & 8  & 1  & 31  \\
 Caletti      & 1993  & 5   & 11 & 2  & 14  \\
 Cerizzi      & 1991  & 2   & 3  & 3  & 13  \\
 Chen         & 2002  & 12  & 9  & 3  & 33  \\
 De Manzoni   & 1999  & 5   & 8  & 0  & 16  \\
 Dittler      & 1993  & 66  & 53 & 5  & 130 \\
 François     & 1996  & 10  & 3  & 0  & 16  \\
 Ganpathi     & 2006  & 26  & 11 & 9  & 53  \\
 Grimm        & 1993  & 49  & 16 & 9  & 74  \\
 Habermann    & 2004  & 19  & 1  & 0  & 30  \\
 Hamada       & 1997  & 90  & 17 & 12 & 30  \\
 Hwang        & 2010  & 158 & 67 & 6  & 16  \\
 Hünerbein    & 1998  & 8   & 3  & 1  & 8   \\
 Javaid       & 2004  & 28  & 46 & 4  & 34  \\
 Kutup        & 2012  & 24  & 17 & 18 & 64  \\
 Lok          & 2008  & 22  & 15 & 4  & 34  \\
 Mancino      & 2000  & 29  & 19 & 4  & 25  \\
 Massari      & 1996  & 7   & 13 & 5  & 0   \\
 Nakamura     & 1999  & 15  & 8  & 3  & 5   \\
 Park         & 2008  & 5   & 10 & 2  & 21  \\
 Pedrazzani   & 2005  & 10  & 12 & 4  & 25  \\
 Perng        & 1996  & 24  & 12 & 8  & 25  \\
 Polkowski    & 2004  & 9   & 15 & 5  & 31  \\
 Potrc        & 2006  & 21  & 32 & 3  & 26  \\
 Repiso       & 2010  & 11  & 8  & 2  & 15  \\
 Shimoyama    & 2004  & 22  & 6  & 3  & 14  \\
 Tan          & 2007  & 20  & 12 & 5  & 26  \\
 Tio          & 1989  & 14  & 7  & 16 & 43  \\
 Tsendsuren   & 2006  & 17  & 14 & 0  & 10  \\
 Tseng        & 2000  & 30  & 10 & 5  & 29  \\
 Wang         & 1998  & 33  & 17 & 12 & 57  \\
 Willis       & 2000  & 52  & 17 & 10 & 37  \\
 Xi           & 2003  & 14  & 6  & 5  & 7   \\
 Zheng        & 2011  & 45  & 49 & 20 & 48  \\
 Ziegler      & 1993  & 44  & 18 & 6  & 40  \\
\end{longtable}

\newpage
\section{Plots of bias for Sensitivity and Specificity}
%\subsection{Plots of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$, and random effects were generated from the three distributions}\label{appendixB.1}


 \renewcommand{\thefigure}{1}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure01_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_1}
\end{figure}

\newpage
\renewcommand{\thefigure}{2}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure03_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_3}
\end{figure}

\newpage
\renewcommand{\thefigure}{3}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure04_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_4}
\end{figure}

\newpage
\renewcommand{\thefigure}{4}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure05_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_5}
\end{figure}

\newpage
\renewcommand{\thefigure}{5}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure06_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_6}
\end{figure}

\newpage
\renewcommand{\thefigure}{6}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure07_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_7}
\end{figure}

\newpage
\renewcommand{\thefigure}{7}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure08_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_8}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure09_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_9}
\end{figure}

\newpage
\renewcommand{\thefigure}{9}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure10_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_10}
\end{figure}

\newpage
\renewcommand{\thefigure}{10}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure11_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_11}
\end{figure}

\newpage
\renewcommand{\thefigure}{11}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure12_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_12}
\end{figure}

\newpage
\renewcommand{\thefigure}{12}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure13_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_13}
\end{figure}

\newpage
\renewcommand{\thefigure}{13}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_14}
\end{figure}

\newpage
\renewcommand{\thefigure}{14}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure15_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_15}
\end{figure}

\newpage
\renewcommand{\thefigure}{15}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure16_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_16}
\end{figure}

\newpage
\renewcommand{\thefigure}{16}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure17_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_17}
\end{figure}

\newpage
\renewcommand{\thefigure}{17}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure18_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_18}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure19_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_19}
\end{figure}

\newpage
\renewcommand{\thefigure}{19}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure20_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_20}
\end{figure}

\newpage
\renewcommand{\thefigure}{20}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure21_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_21}
\end{figure}

\newpage
\renewcommand{\thefigure}{21}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure22_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_22}
\end{figure}

\newpage
\renewcommand{\thefigure}{22}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure23_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_23}
\end{figure}

\newpage
\renewcommand{\thefigure}{23}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure24_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_24}
\end{figure}

\newpage
\renewcommand{\thefigure}{24}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure25_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_25}
\end{figure}

\newpage
\renewcommand{\thefigure}{25}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure26_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_26}
\end{figure}
\newpage
\renewcommand{\thefigure}{26}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Bias_SeSp_BNFigure27_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Bias of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figBias_SeSp_27}
\end{figure}

\newpage
\section{Plots of RMSE for sensitivity and specificity}
 \renewcommand{\thefigure}{1}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure01_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_1}
\end{figure}

\newpage
\renewcommand{\thefigure}{2}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure03_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_3}
\end{figure}

\newpage
\renewcommand{\thefigure}{3}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure04_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_4}
\end{figure}

\newpage
\renewcommand{\thefigure}{4}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure05_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_5}
\end{figure}

\newpage
\renewcommand{\thefigure}{5}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure06_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_6}
\end{figure}

\newpage
\renewcommand{\thefigure}{6}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure07_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_7}
\end{figure}

\newpage
\renewcommand{\thefigure}{7}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure08_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_8}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure09_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_9}
\end{figure}

\newpage
\renewcommand{\thefigure}{9}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure10_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_10}
\end{figure}

\newpage
\renewcommand{\thefigure}{10}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure11_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_11}
\end{figure}

\newpage
\renewcommand{\thefigure}{11}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure12_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_12}
\end{figure}

\newpage
\renewcommand{\thefigure}{12}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure13_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_13}
\end{figure}

\newpage
\renewcommand{\thefigure}{13}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_14}
\end{figure}

\newpage
\renewcommand{\thefigure}{14}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure15_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_15}
\end{figure}

\newpage
\renewcommand{\thefigure}{15}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure16_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_16}
\end{figure}

\newpage
\renewcommand{\thefigure}{16}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure17_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_17}
\end{figure}

\newpage
\renewcommand{\thefigure}{17}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure18_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_18}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure19_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_19}
\end{figure}

\newpage
\renewcommand{\thefigure}{19}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure20_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_20}
\end{figure}

\newpage
\renewcommand{\thefigure}{20}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure21_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_21}
\end{figure}

\newpage
\renewcommand{\thefigure}{21}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure22_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_22}
\end{figure}

\newpage
\renewcommand{\thefigure}{22}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure23_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_23}
\end{figure}

\newpage
\renewcommand{\thefigure}{23}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure24_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_24}
\end{figure}

\newpage
\renewcommand{\thefigure}{24}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure25_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_25}
\end{figure}

\newpage
\renewcommand{\thefigure}{25}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure26_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_26}
\end{figure}
\newpage
\renewcommand{\thefigure}{26}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{RMSE_SeSp_BNFigure27_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_27}
\end{figure}

\newpage
\section{Plots of coverage probability for sensitivity and specificity}

 \renewcommand{\thefigure}{1}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure01_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_1}
\end{figure}

\newpage
\renewcommand{\thefigure}{2}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure03_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_3}
\end{figure}

\newpage
\renewcommand{\thefigure}{3}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure04_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_4}
\end{figure}

\newpage
\renewcommand{\thefigure}{4}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure05_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_5}
\end{figure}

\newpage
\renewcommand{\thefigure}{5}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure06_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_6}
\end{figure}

\newpage
\renewcommand{\thefigure}{6}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure07_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_7}
\end{figure}

\newpage
\renewcommand{\thefigure}{7}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure08_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_8}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure09_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_9}
\end{figure}

\newpage
\renewcommand{\thefigure}{9}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure10_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_10}
\end{figure}

\newpage
\renewcommand{\thefigure}{10}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure11_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_11}
\end{figure}

\newpage
\renewcommand{\thefigure}{11}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure12_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_12}
\end{figure}

\newpage
\renewcommand{\thefigure}{12}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure13_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_13}
\end{figure}

\newpage
\renewcommand{\thefigure}{13}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_14}
\end{figure}

\newpage
\renewcommand{\thefigure}{14}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure15_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_15}
\end{figure}

\newpage
\renewcommand{\thefigure}{15}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure16_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ RMSE of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_16}
\end{figure}

\newpage
\renewcommand{\thefigure}{16}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure17_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_17}
\end{figure}

\newpage
\renewcommand{\thefigure}{17}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure18_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figRMSE_SeSp_18}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure19_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_19}
\end{figure}

\newpage
\renewcommand{\thefigure}{19}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure20_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_20}
\end{figure}

\newpage
\renewcommand{\thefigure}{20}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure21_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_21}
\end{figure}

\newpage
\renewcommand{\thefigure}{21}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure22_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_22}
\end{figure}

\newpage
\renewcommand{\thefigure}{22}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure23_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_23}
\end{figure}

\newpage
\renewcommand{\thefigure}{23}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure24_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_24}
\end{figure}

\newpage
\renewcommand{\thefigure}{24}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure25_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_25}
\end{figure}

\newpage
\renewcommand{\thefigure}{25}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure26_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_26}
\end{figure}
\newpage
\renewcommand{\thefigure}{26}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Coverage_SeSp_BNFigure27_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Coverage of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCoverage_SeSp_27}
\end{figure}

\newpage
\section{Plots of CI widths for sensitivity and specificity }

 \renewcommand{\thefigure}{1}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure01_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_1}
\end{figure}

\newpage
\renewcommand{\thefigure}{2}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure03_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_3}
\end{figure}

\newpage
\renewcommand{\thefigure}{3}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure04_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_4}
\end{figure}

\newpage
\renewcommand{\thefigure}{4}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure05_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_5}
\end{figure}

\newpage
\renewcommand{\thefigure}{5}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure06_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_6}
\end{figure}

\newpage
\renewcommand{\thefigure}{6}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure07_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_7}
\end{figure}

\newpage
\renewcommand{\thefigure}{7}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure08_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_8}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure09_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_9}
\end{figure}

\newpage
\renewcommand{\thefigure}{9}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure10_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_10}
\end{figure}

\newpage
\renewcommand{\thefigure}{10}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure11_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_11}
\end{figure}

\newpage
\renewcommand{\thefigure}{11}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure12_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_12}
\end{figure}

\newpage
\renewcommand{\thefigure}{12}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure13_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_13}
\end{figure}

\newpage
\renewcommand{\thefigure}{13}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_14}
\end{figure}

\newpage
\renewcommand{\thefigure}{14}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure15_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_15}
\end{figure}

\newpage
\renewcommand{\thefigure}{15}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure16_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_16}
\end{figure}

\newpage
\renewcommand{\thefigure}{16}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure17_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_17}
\end{figure}

\newpage
\renewcommand{\thefigure}{17}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure18_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_18}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure19_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_19}
\end{figure}

\newpage
\renewcommand{\thefigure}{19}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure20_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_20}
\end{figure}

\newpage
\renewcommand{\thefigure}{20}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure21_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_21}
\end{figure}

\newpage
\renewcommand{\thefigure}{21}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure22_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_22}
\end{figure}

\newpage
\renewcommand{\thefigure}{22}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure23_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_23}
\end{figure}

\newpage
\renewcommand{\thefigure}{23}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure24_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_24}
\end{figure}

\newpage
\renewcommand{\thefigure}{24}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure25_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_25}
\end{figure}

\newpage
\renewcommand{\thefigure}{25}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure26_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_26}
\end{figure}
\newpage
\renewcommand{\thefigure}{26}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{CIWidth_SeSp_BNFigure27_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ CI widths of $Se$ and $Sp$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCIWidth_SeSp_27}
\end{figure}
\newpage 
\section{Plots of Bias of the between-study variances }

 \renewcommand{\thefigure}{1}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure02_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_1}
\end{figure}

\newpage
\renewcommand{\thefigure}{2}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure03_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_3}
\end{figure}

\newpage
\renewcommand{\thefigure}{3}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure04_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_4}
\end{figure}

\newpage
\renewcommand{\thefigure}{4}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure05_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_5}
\end{figure}

\newpage
\renewcommand{\thefigure}{5}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure06_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_6}
\end{figure}

\newpage
\renewcommand{\thefigure}{6}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure07_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_7}
\end{figure}

\newpage
\renewcommand{\thefigure}{7}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure08_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_8}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure09_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_9}
\end{figure}

\newpage
\renewcommand{\thefigure}{9}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure10_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_10}
\end{figure}

\newpage
\renewcommand{\thefigure}{10}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure11_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_11}
\end{figure}

\newpage
\renewcommand{\thefigure}{11}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure12_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_12}
\end{figure}

\newpage
\renewcommand{\thefigure}{12}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure13_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_13}
\end{figure}

\newpage
\renewcommand{\thefigure}{13}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_14}
\end{figure}

\newpage
\renewcommand{\thefigure}{14}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure15_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_15}
\end{figure}

\newpage
\renewcommand{\thefigure}{15}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure16_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_16}
\end{figure}

\newpage
\renewcommand{\thefigure}{16}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure17_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_17}
\end{figure}

\newpage
\renewcommand{\thefigure}{17}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure18_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_18}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure19_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_19}
\end{figure}

\newpage
\renewcommand{\thefigure}{19}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure20_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_20}
\end{figure}

\newpage
\renewcommand{\thefigure}{20}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure21_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_21}
\end{figure}

\newpage
\renewcommand{\thefigure}{21}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure22_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies, true ($Se$, $Sp$) pairs, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_22}
\end{figure}

\newpage
\renewcommand{\thefigure}{22}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure23_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_23}
\end{figure}

\newpage
\renewcommand{\thefigure}{23}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure24_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_24}
\end{figure}

\newpage
\renewcommand{\thefigure}{24}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure25_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_25}
\end{figure}

\newpage
\renewcommand{\thefigure}{25}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure26_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_26}
\end{figure}
\newpage
\renewcommand{\thefigure}{26}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_Bias_BNFigure27_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Biases of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_Bias_27}
\end{figure}
\newpage
\section{Plots of RMSE of the between-study variances }

 \renewcommand{\thefigure}{1}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure01_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_1}
\end{figure}

\newpage
\renewcommand{\thefigure}{2}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure03_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_3}
\end{figure}

\newpage
\renewcommand{\thefigure}{3}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure04_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_4}
\end{figure}

\newpage
\renewcommand{\thefigure}{4}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure05_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_5}
\end{figure}

\newpage
\renewcommand{\thefigure}{5}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure06_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_6}
\end{figure}

\newpage
\renewcommand{\thefigure}{6}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure07_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_7}
\end{figure}

\newpage
\renewcommand{\thefigure}{7}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure08_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_8}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure09_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_9}
\end{figure}

\newpage
\renewcommand{\thefigure}{9}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure10_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_10}
\end{figure}

\newpage
\renewcommand{\thefigure}{10}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure11_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_11}
\end{figure}

\newpage
\renewcommand{\thefigure}{11}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure12_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_12}
\end{figure}

\newpage
\renewcommand{\thefigure}{12}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure13_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_13}
\end{figure}

\newpage
\renewcommand{\thefigure}{13}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_14}
\end{figure}

\newpage
\renewcommand{\thefigure}{14}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure15_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_15}
\end{figure}

\newpage
\renewcommand{\thefigure}{15}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure16_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_16}
\end{figure}

\newpage
\renewcommand{\thefigure}{16}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure17_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_17}
\end{figure}

\newpage
\renewcommand{\thefigure}{17}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure18_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_18}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure19_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_19}
\end{figure}

\newpage
\renewcommand{\thefigure}{19}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure20_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_20}
\end{figure}

\newpage
\renewcommand{\thefigure}{20}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure21_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_21}
\end{figure}

\newpage
\renewcommand{\thefigure}{21}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure22_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_22}
\end{figure}

\newpage
\renewcommand{\thefigure}{22}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure23_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_23}
\end{figure}

\newpage
\renewcommand{\thefigure}{23}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure24_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_24}
\end{figure}

\newpage
\renewcommand{\thefigure}{24}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure25_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_25}
\end{figure}

\newpage
\renewcommand{\thefigure}{25}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure26_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_26}
\end{figure}
\newpage
\renewcommand{\thefigure}{26}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Variance_RMSE_BNFigure27_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ RMSE of $\sigma_1^2$ and $\sigma_2^2$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figVariance_RMSE_27}
\end{figure}
\newpage
\section{Plots of Bias and RMSE of the between-study co-variance }

 \renewcommand{\thefigure}{1}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure01_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_1}
\end{figure}

\newpage
\renewcommand{\thefigure}{2}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure03_n1_20_n2_50_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_3}
\end{figure}

\newpage
\renewcommand{\thefigure}{3}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure04_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_4}
\end{figure}

\newpage
\renewcommand{\thefigure}{4}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure05_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_5}
\end{figure}

\newpage
\renewcommand{\thefigure}{5}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure06_n1_20_n2_50_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_6}
\end{figure}

\newpage
\renewcommand{\thefigure}{6}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure07_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_7}
\end{figure}

\newpage
\renewcommand{\thefigure}{7}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure08_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_8}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure09_n1_20_n2_50_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=20$, $n_2=50$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_9}
\end{figure}

\newpage
\renewcommand{\thefigure}{9}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure10_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_10}
\end{figure}

\newpage
\renewcommand{\thefigure}{10}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure11_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_11}
\end{figure}

\newpage
\renewcommand{\thefigure}{11}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure12_n1_50_n2_100_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_12}
\end{figure}

\newpage
\renewcommand{\thefigure}{12}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure13_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_13}
\end{figure}

\newpage
\renewcommand{\thefigure}{13}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_14}
\end{figure}

\newpage
\renewcommand{\thefigure}{14}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure15_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_15}
\end{figure}

\newpage
\renewcommand{\thefigure}{15}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure16_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_16}
\end{figure}

\newpage
\renewcommand{\thefigure}{16}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure17_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_17}
\end{figure}

\newpage
\renewcommand{\thefigure}{17}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure18_n1_50_n2_100_sig11_1.59_sig22_1.83_sig12_-0.22.pdf}
    \caption{Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=50$, $n_2=100$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_18}
\end{figure}

\newpage
\renewcommand{\thefigure}{8}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure19_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_19}
\end{figure}

\newpage
\renewcommand{\thefigure}{19}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure20_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_20}
\end{figure}

\newpage
\renewcommand{\thefigure}{20}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure21_n1_100_n2_200_sig11_0.48_sig22_0.57_sig12_-0.22.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.90$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_21}
\end{figure}

\newpage
\renewcommand{\thefigure}{21}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure22_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_22}
\end{figure}

\newpage
\renewcommand{\thefigure}{22}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure23_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.56$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_23}
\end{figure}

\newpage
\renewcommand{\thefigure}{23}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure24_n1_100_n2_200_sig11_0.54_sig22_0.95_sig12_-0.22.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=0.54$, $\sigma_{12}=-0.22$, $\sigma_2^2=0.95$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_24}
\end{figure}

\newpage
\renewcommand{\thefigure}{24}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure25_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.7.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.7$, $\sigma_2^2=0.57$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_25}
\end{figure}

\newpage
\renewcommand{\thefigure}{25}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure26_n1_100_n2_200_sig11_1.59_sig22_1.83_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.56$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_26}
\end{figure}
\newpage
\renewcommand{\thefigure}{26}
\begin{figure}[h!]
    \centering
    \includegraphics[width=\linewidth]{Covariance_Bias_RMSE_BNFigure14_n1_50_n2_100_sig11_0.54_sig22_0.95_sig12_-0.56.pdf}
    \caption{ Bias and RMSE of $\sigma_{12}$ for different combinations of studies and true ($Se$, $Sp$) pairs when $\sigma_1^2=1.59$, $\sigma_{12}=-0.22$, $\sigma_2^2=1.83$, $n_1=100$, $n_2=200$ and random effects were generated from the normal distribution.}
    \label{figCovariance_Bias_RMSE_27}
\end{figure}
\end{appendix}





















\end{document}





\end{document}

